Hitchhiker's Guide to First Year Physics Labs at UCD

This project began as a collection of handouts attempting to provide a slightly more in depth theoretical background to the first year labs performed at University College Dublin. Over time, these handouts were patched together, and this book (if it can be called a book) emerged. The book is intended to complement the University College Dublin first year laboratory manuals, but can also be read independently. The UCD labs span a wide range of subjects, and consequently so do the chapters of this book, beginning with experimental techniques, moving onto classical mechanics, touching on E&M, and ending with a variety of more advanced topics.

==> Code/Beta/spectrum.m <==
################################################################################
# spectrum(P)                                                                  
# spectrum(P,E)
#									       
# Plot the the energy probability density function (in MeV) for an electron    
# from the beta decay of a neutron. If P is true the plot is printed. The
# additional argument E changes the energy range for which the PDF is 
# calculated (in MeV). The energy spectrum is valid only up to,
#
#  (mn^2-mp^2+me^2)/(2*mn)
#
# where mn is the mass of the neutron, me the electron, and mp the proton.
#				       
# -- written by Philip Ilten --
################################################################################
function spectrum(p,varargin)
  me = 0.511; # mass of the electron
  mp = 938.3; # mass of the proton
  mn = 939.6; # mass of the neutron
  E = [me:0.01:(mn^2-mp^2+me^2)/(2*mn)];     # energy range of the electron
  if nargin == 2                             # user defined energy range
    E = varargin{1}
  endif
  PDF = E.*sqrt(E.^2.-me^2).*(mn.-mp.-E).^2; # probability density function
  PDF = PDF./trapz(E,PDF);                   # normlaize the PDF
  plot(E,PDF,'linewidth',3)
  xlim([0.5 1.5])
  xlabel('$E_e$ [MeV]')
  ylabel('$PDF(E_e)$')
  if p
    printtex('Figures/Beta','spectrum')
  endif
endfunction


==> Code/Diffraction/bothPower.m <==
################################################################################
# bothPower(P)
# bothPower(P,A,D,LAMBDA,L,Y)
#
# Plots the intensity pattern from light incident on a double slit where the 
# distance between the slits is the same order of magnitude as the width of 
# the slits. If P is true the plot is printed. If specified, A is the width of 
# the slits, D is the distance between the slits, LAMBDA is the wavelength of 
# the incident light, L is the distance of the slit from the projection screen,
# and Y (a vector of distances) is the  distance on the projection screen from 
# the centerline.
#
# -- written by Philip Ilten --
################################################################################
function bothPower(p,varargin)
  a = 1;           # width of the slit
  d = 2;           # distnace between the two slits
  lambda = 1;      # wavelength of the incident monochromatic light
  L = 1;           # distance of the slit from the screen
  y = [-2:0.01:2]; # distance from the centerline to a point on the screen

  # assign user input
  if nargin == 6
    a = varargin{1};
    d = varargin{2};
    lambda = varargin{3};
    L = varargin{4};
    y = varargin{5};
  endif
    
  # calculate the intensity of the light at distance y for single slit
  sI = sin(pi*a*y/(lambda*L)).^2./y.^2/10;

  # calculate the intensity of the light at distance y for double slit
  dI = cos(pi*d*y/(lambda*L)).^2.*sin(pi*a*y/(lambda*L)).^2./y.^2/10;

  # make the plot
  hold off
  plot(y,dI,'linewidth',3,'b')
  hold on
  plot(y,sI,'linewidth',3,'r')
  xlabel("$y$ [length]")
  ylabel("$I_0$ [power]")
  legend('double slit','single slit','location','east')

  if p
    set(gca,'XTick',[-2 -1.5 -1 -0.5 0 0.5 1 1.5 2])
    set(gca,'XTickLabel',['$-2LAMBDAS$'; '$-3LAMBDAD$'; '$-LAMBDAS$'; '$-LAMBDAD$'; '$0$'; '$LAMBDAD$'; '$LAMBDAS$'; '$3LAMBDAD$'; '$2LAMBDAD$'])
    printtex('Figures/Diffraction','bothPower','-solid')
    fixlabel('Figures/Diffraction','bothPower','LAMBDAS','\\frac{\\lambda L}{a}')
    fixlabel('Figures/Diffraction','bothPower','LAMBDAD','\\frac{\\lambda L}{d}')
  endif
endfunction

==> Code/Diffraction/doublePower.m <==
################################################################################
# doublePower(P)
# doublePower(P,D,LAMBDA,L,Y)
#
# Plots the intensity pattern from light incident on a double slit where the
# distance between the slits is much larger than the width of the slits. If P
# is true the plot is printed. If specified, D is the distance between the two
# slits, LAMBDA is the wavelength of the incident light, L is the distance of 
# the slits from the projection screen, and Y (a vector of distances) is the
# distance on the projection screen from the centerline.
#
# -- written by Philip Ilten --
################################################################################
function doublePower(p,varargin)
  d = 1;           # distance between the two slits
  lambda = 1;      # wavelength of the incident monochromatic light
  L = 1;           # distance of the slit from the screen
  y = [-2:0.01:2]; # distance from the centerline to a point on the screen

  # assign user input
  if nargin == 5
    d = varargin{1};
    lambda = varargin{2};
    L = varargin{3};
    y = varargin{4};
  endif
    
  # calculate the intensity of the light at distance y
  I = cos(pi*d*y/(lambda*L)).^2;

  # make the plot
  hold off
  plot(y,I,'linewidth',3)
  xlabel("$y$ [length]")
  ylabel("$I_0$ [power]")
  if p
    set(gca,'XTick',[-2:2])
    set(gca,'XTickLabel',['$-2LAMBDA$';'$-LAMBDA$';'$0$';'$LAMBDA$';'$2LAMBDA$'])
    printtex('Figures/Diffraction','doublePower','-solid')
    fixlabel('Figures/Diffraction','doublePower','LAMBDA','\\frac{\\lambda L}{d}')
  endif
endfunction

==> Code/Diffraction/interference.m <==
################################################################################
# interference(P)
# interference(P,X)
# interference(P,X,PHASE1,PHASE2)
#									       
# Plot two sine waves and the interference of the two. If P is true the plot is
# printed. If X is given the plot range is changed to X. The variables PHASE1
# and PHASE2 allow the phases of the two waves to be changed; by default PHASE1
# is 0 and PHASE2 is pi/2.
#
# -- written by Philip Ilten --
################################################################################
function interference(p,varargin)
  # set x range for the plot
  x = [-2*pi:0.01:2*pi];
  if nargin > 1
    x = varargin{1};
  endif

  # set the phases of the waves
  phase1 = 0;
  phase2 = pi/2;
  if nargin == 4
    phase1 = varargin{2};
    phase2 = varargin{3};
  endif

  # plot the different waves
  hold off
  plot(x,sin(x+phase1),'linewidth',3,'b')
  hold on
  plot(x,sin(x+phase2),'linewidth',3,'r')
  plot(x,sin(x+phase1)+sin(x+phase2),'linewidth',3,'g')

  # format the plot
  xlim([min(x) max(x)])
  legend('$E_1 = \sin(x)$','$E_2 = \sin(x+\pi/2)$','$E_1+E_2$','location','south')
  xlabel('$x$')
  ylabel('$E$')

  # print the plot
  if p
    printtex('Figures/Diffraction','interference','-solid')
  endif
endfunction

==> Code/Diffraction/singlePower.m <==
################################################################################
# singlePower(P)
# singlePower(P,A,LAMBDA,L,Y)
#
# Plots the intensity pattern from light incident on a single slit. If P
# is true the plot is printed. If specified, A is the width of the slit, 
# LAMBDA is the wavelength of the incident light, L is the distance of 
# the slit from the projection screen, and Y (a vector of distances) is the
# distance on the projection screen from the centerline.
#
# -- written by Philip Ilten --
################################################################################
function singlePower(p,varargin)
  a = 1;           # width of the slit
  lambda = 1;      # wavelength of the incident monochromatic light
  L = 1;           # distance of the slit from the screen
  y = [-3:0.01:3]; # distance from the centerline to a point on the screen

  # assign user input
  if nargin == 5
    a = varargin{1};
    lambda = varargin{2};
    L = varargin{3};
    y = varargin{4};
  endif
    
  # calculate the intensity of the light at distance y
  I = sin(pi*a*y/(lambda*L)).^2./y.^2/10;

  # make the plot
  hold off
  plot(y,I,'linewidth',3,'r')
  xlabel("$y$ [length]")
  ylabel("$I_0$ [power]")

  if p
    set(gca,'XTick',[-2:2])
    set(gca,'XTickLabel',['$-2LAMBDA$'; '$-LAMBDA$'; '$0$'; '$LAMBDA$'; '$2LAMBDA$'])
    printtex('Figures/Diffraction','singlePower','-solid')
    fixlabel('Figures/Diffraction','singlePower','LAMBDA','\\frac{\\lambda L}{a}')
  endif
endfunction

==> Code/Fluorescence/harmonic.m <==
################################################################################
# Y = harmonic(THETA,PHI,J,K)
#
# Returns Laplace's spherical harmonic for the angular position given by 
# spherical coordinates THETA and PHI. The indices J and K represent the order
# of the harmonic, typically notated as,
#
#  Y_j^k(theta,phi)
#
# where J and K are integers. The return spherical harmonic is normalized,
# and has been hardcoded. Consequently K must be kept in the range 3 <= K <= 3
# and abs(K) <= J <= 3.
#
# -- written by Philip Ilten --
################################################################################
function Y = harmonic(theta,phi,j,k)
  if abs(k) == 0
    if j == 0
      Y = ones(size(theta))*sqrt(1/4/pi);
    elseif j == 1
      Y = sqrt(3/4/pi)*cos(theta);
    elseif j == 2
      Y = sqrt(5/16/pi)*(3*cos(theta).^2.-1);
    elseif j == 3
      Y = sqrt(7/16/pi)*(5*cos(theta).^3-3*cos(theta));
    else
      Y = 0;
      printf("warning: order (%i,%i) of Legendre function out of range\n",j,k);
    endif
  elseif abs(k) == 1
    if j == 1
      Y = -1*sign(k)*sqrt(3/8/pi)*sin(theta).*exp(sign(k)*i*phi);
    elseif j == 2
      Y = -1*sign(k)*sqrt(15/8/pi)*sin(theta).*cos(theta).*exp(sign(k)*i*phi);
    elseif j == 3
      Y = -1*sign(k)*sqrt(21/64/pi)*sin(theta).*(5*cos(theta).^2.-1).*exp(sign(k)*i*phi);
    else
      Y = 0;
      printf("warning: order (%i,%i) of Legendre function out of range\n",j,k);
    endif
  elseif abs(k) == 2
    if j == 2
      Y = sqrt(15/32/pi)*sin(theta).^2.*exp(sign(k)*i*phi);
    elseif j == 3
      Y = sqrt(105/32/pi)*sin(theta).^2.*cos(theta).*exp(sign(k)*2*i*phi);
    else
      Y = 0;
      printf("warning: order (%i,%i) of Legendre function out of range\n",j,k);
    endif
  elseif abs(k) == 3
    if j == 3
      Y = -1*sign(k)*sqrt(35/64/pi)*sin(theta).^3.*exp(sign(k)*3*i*phi);
    else
      Y = 0;
      printf("warning: order (%i,%i) of Legendre function out of range\n",j,k);
    endif
  else
    Y = 0;
    printf("warning: order (%i,%i) of Legendre function out of range\n",j,k);
  endif
endfunction


==> Code/Fluorescence/laguerre.m <==
################################################################################
# L = laguerre(R,J,K)
#
# Returns the normalized associated Laguerre polynomial, L_j^k(r), for R given
# the two indices J and K. This function does not calculate the polynomial
# iteratively and is hardcoded only for K <= 5. For the non-normalized
# associated Laguerre polynomial, calculated iteratively, see laguerreAlternate.
#
# -- written by Philip Ilten --
################################################################################
function L = laguerre(r,j,k)
  if k == 0
    if j == 0;
      L = ones(size(r));
    elseif j == 1
      L = -r.+1;
    elseif j == 2
      L = r.^2-4*r.+2;
    else
      L = 0;
      printf("warning: order (%i,%i) of Laguerre function out of range\n",j,k);
    endif
  elseif k == 1
    if j == 0;
      L = ones(size(r));
    elseif j == 1
      L = -2*r.+4;
    elseif j == 2
      L = 3*r.^2-18*r.+18;
    else
      L = 0;
      printf("warning: order (%i,%i) of Laguerre function out of range\n",j,k);
    endif
  elseif k == 2
    if j == 0;
      L = 2*ones(size(r));
    elseif j == 1
      L = -6*r.+18;
    elseif j == 2
      L = 12*r.^2-96*r.+144;
    else
      L = 0;
      printf("warning: order (%i,%i) of Laguerre function out of range\n",j,k);
    endif
  elseif k == 3
    if j == 0;
      L = 6*ones(size(r));
    elseif j == 1
      L = -24*r.+96;
    elseif j == 2
      L = 60*r.^2-600*r.+1200;
    else
      L = 0;
      printf("warning: order (%i,%i) of Laguerre function out of range\n",j,k);
    endif
  elseif k == 5
    if j == 0;
      L = 120;
    else
      L = 0;
      printf("warning: order (%i,%i) of Laguerre function out of range\n",j,k);
    endif
  else
    L = 0;
    printf("warning: order (%i,%i) of Laguerre function out of range\n",j,k);
  endif
endfunction

==> Code/Fluorescence/laguerreAlternate.m <==
################################################################################
# L = laguerreAlternate(R,J,K)
#
# Returns the associated Laguerre polynomial, L_j^k(r), for R given the two 
# indices, J and K. This associated Laguerre polynomial is not normalized.
#
# -- written by Philip Ilten --
################################################################################

function L = laguerreAlternate(r,j,k)
  L1 = 0; L = factorial(k);
  for i = 1:j
    L0 = L1; L1 = 1;
    L = ((2*i.-1.+k.-r).*L1.-(i-1+k)*L0)/i;
  endfor
endfunction



==> Code/Fluorescence/orbitals.m <==
################################################################################
# orbitals(P,N,L,M)
#
# Plot the probability density cloud for a hydrogen atom with quantum numbers
# N, L, and M. If P is true, the plot is printed. The probability density cloud
# is found from the square of the wavefunction. See the function wavefunction
# for more details. This cloud is plotted in the plane phi = pi/2.
#
# -- written by Philip Ilten --
################################################################################
function orbitals(p,n,l,m)
  r = [0:0.1:10];                # set the range for the radius
  theta = [0:0.01:2*pi+0.1];     # set the range for theta
  [R,THETA] = meshgrid(r,theta); # create a mesh of r and theta
  x = R.* cos(THETA);            # return the Cartesian coordinates
  y = R.* sin(THETA);
  PHI = pi/2*ones(size(R));      # set the plane of phi to pi/2
  
  P = wavefunction(R,THETA,PHI,n,l,m); # grab the wavefunction
  P = real(P).^2+imag(P).^2;           # find the probility by squaring
  P(P < 0.00001) = NaN;                # remove near zero portions
  pcolor(x,y,P)                        # plot
  axis square
  shading interp
  set(gca,'XTick',[-10:5:10])
  set(gca,'XTickLabel',['$-10r_1$'; '$-5r_1$'; '$0$'; '$5r_1$'; '$10r_1$'])
  set(gca,'YTick',[-10:5:10])
  set(gca,'YTickLabel',['$-10r_1$'; '$-5r_1$'; '$0$'; '$5r_1$'; '$10r_1$'])
  xlabel('distance')
  if p
    printtex('Figures/Fluorescence',strcat('orbitals',num2str(n),num2str(l),num2str(m)),'-color');
  endif
endfunction


==> Code/Fluorescence/orbitals100.m <==
################################################################################
# orbitals100(P)
#
# Plot the hydrogen probability density cloud using the function orbitals
# for the quantum numbers (n,l,m) = (1,0,0).
#
# -- written by Philip Ilten --
################################################################################
function orbitals100(p)
  orbitals(p,1,0,0)
endfunction

==> Code/Fluorescence/orbitals200.m <==
################################################################################
# orbitals200(P)
#
# Plot the hydrogen probability density cloud using the function orbitals
# for the quantum numbers (n,l,m) = (2,0,0).
#
# -- written by Philip Ilten --
################################################################################
function orbitals200(p)
  orbitals(p,2,0,0)
endfunction

==> Code/Fluorescence/orbitals210.m <==
################################################################################
# orbitals210(P)
#
# Plot the hydrogen probability density cloud using the function orbitals
# for the quantum numbers (n,l,m) = (2,1,0).
#
# -- written by Philip Ilten --
################################################################################
function orbitals210(p)
  orbitals(p,2,1,0)
endfunction

==> Code/Fluorescence/orbitals300.m <==
################################################################################
# orbitals300(P)
#
# Plot the hydrogen probability density cloud using the function orbitals
# for the quantum numbers (n,l,m) = (3,0,0).
#
# -- written by Philip Ilten --
################################################################################
function orbitals300(p)
  orbitals(p,3,0,0)
endfunction

==> Code/Fluorescence/orbitals310.m <==
################################################################################
# orbitals310(P)
#
# Plot the hydrogen probability density cloud using the function orbitals
# for the quantum numbers (n,l,m) = (3,1,0).
#
# -- written by Philip Ilten --
################################################################################
function orbitals310(p)
  orbitals(p,3,1,0)
endfunction

==> Code/Fluorescence/orbitals320.m <==
################################################################################
# orbitals320(P)
#
# Plot the hydrogen probability density cloud using the function orbitals
# for the quantum numbers (n,l,m) = (3,2,0).
#
# -- written by Philip Ilten --
################################################################################
function orbitals320(p)
  orbitals(p,3,2,0)
endfunction

==> Code/Fluorescence/wavefunction.m <==
################################################################################
# PSI = wavefunction(R,THETA,PHI,N,L,M)
# 
# Calculates the wavefunction for a hydrogen atom at the spherical coordinate
# position of R, THETA, and PHI given the quantum numbers N, L, and M. The
# wavefunction is calculated from the normalized spherical harmonic and 
# associated Laguerre polynomial for N, L, and M. For more details on these
# functions see the documentation for harmonic and lagguerre.
#
# -- written by Philip Ilten --
################################################################################
function psi = wavefunction(r,theta,phi,n,l,m)
  a = 1; # define the Bohr radius as unity
  # split the wavefunction into four components and take the product
  psi1 = sqrt((2/n/a)^3*factorial(n-l-1)/(2*n*(factorial(n+l))^3));
  psi2 = exp(-r/n/a).*(2*r/n/a).^l;
  psi3 = laguerre(2*r/n/a,n-l-1,2*l+1);
  psi4 = harmonic(theta,phi,l,m);
  psi = psi1.*psi2.*psi3.*psi4;
endfunction

==> Code/Gas/ideal.m <==
################################################################################
# ideal(P)
#
# Plots the surface of the ideal gas law against pressure, temperature, and
# volume. The isolines for each of these variables are drawn on their
# corresponding planes.
#
# -- written by Philip Ilten --
################################################################################
function ideal(p)
  R = 8.314;      # ideal gas constant
  n = 1.8;        # number of moles
  T = [20:1:100]; # temperature in Celsius
  V = [1:0.1:10]; # volume in cubic centimeters
  mT = T'*ones(1,length(V)); # create a mesh of temperature points
  mV = ones(length(T),1)*V;  # create a mesh of volume points
  P = n*R*(mT.+273.15)./(mV*1000); # pressure in bar
  
  # plot the surface represented by the ideal gas law
  hold off
  surf(V,T,P)
  shading interp
  xlabel('V [cm$^3$]')
  ylabel('T [$^\circ$ C]')
  zlabel('p [bar]')
  hold on

  # plot the constant temperature isolines
  T = [-320:300:3000];
  V = [1:0.1:10];
  mT = T'*ones(1,length(V));
  mV = ones(length(T),1)*V;
  P = n*R*(mT.+273.15)./(mV*1000);
  plot3(mV',100*ones(size(mV))',P','Linewidth',3,'r')

  # plot the constant volume isolines
  T = [19:1:101];
  V = [1:0.3:10];
  mT = T'*ones(1,length(V));
  mV = ones(length(T),1)*V;
  P = n*R*(mT.+273.15)./(mV*1000);
  plot3(10*ones(size(mT)),mT,P,'Linewidth',3,'b')
  xlim([1 10])
  ylim([20 100])
  zlim([0 5])

  # plot the constant pressure isolines
  P = [0:0.3:5];
  T = [19:1:101];
  mP = ones(length(T),1)*P;
  mT = T'*ones(1,length(P));
  V = n*R*(mT.+273.15)./(mP*1000);
  plot3(V,mT,zeros(size(mT)),'Linewidth',3,'g')

  # format the plot
  xlim([1 10])
  ylim([20 100])
  zlim([0 5])
  set(gca,'YTick',[20:20:100])
  set(gca,'YTickLabel',["$20SPC$"; "$40SPC$"; "$60SPC$"; "$80SPC$"; "$100SPC$"])

  # print the plot
  if p
    printtex('Figures/Gas','ideal','-solid','-color')
    fixlabel('Figures/Gas','ideal','SPC','~~~~~~~~')
  endif
endfunction

==> Code/Hydrogen/intensity.m <==
################################################################################
# I = intensity(I0,D,W,N,LAMBDA,THETA)
#
# Calculate the intensity pattern from a diffraction grating where I0 is the
# initial intensity, D is the spacing between slits, W is the slit width, N
# is the number of slits, LAMBDA is the wavelength of the incident light, and
# THETA is the angular position along the diffraction grating.
#
# Source for the equation used  is from Wikipedia:
# http://en.wikipedia.org/wiki/Diffraction_formalism
# #Quantitative_analysis_of_single-slit_diffraction
#
# -- written by Philip Ilten --
################################################################################
function I = intensity(I0,d,w,N,lambda,theta)
  I = I0.*sinc((pi*w./lambda).*sin(theta)).^2.*(sin((pi*N.*d./lambda).*sin(theta))./sin((pi*d./lambda).*sin(theta))).^2;
endfunction


==> Code/Hydrogen/intensityBalmer.m <==
################################################################################
# intensityBalmer(P)
#
# Plot the intensity of light for the n = 3, 4, and 5 Balmer lines after passing
# through a realistic diffraction grating. If P is true the plot is printed.
#
# -- written by Philip Ilten --
################################################################################
function intensityBalmer(p)
  theta = [-pi/5:pi/600:pi/5];            # set theta range
  I0 = ones(size(theta));                 # set relative intensity
  d = 0.001/600*ones(size(theta));        # set slit spacing
  w = d-.01*d;                            # set slit width (assume d ~ w)
  N = 0.03./d(1)*ones(size(theta));       # set number of slits (approx)
  lambda = 434.1*10^-9*ones(size(theta)); # wavelength for n=5 Balmer line
  
  # plot for n=5 Balmer line
  hold off
  I = intensity(I0,w,d,N,lambda,theta);
  plot(theta*180/pi,I,'color',[0.15686 0 1],'linewidth',3)
  ylim([0 1])
  hold on
  
  # plot n=4 Balmer line
  lambda = 486.1*10^-9*ones(size(theta));
  I = intensity(I0,w,d,N,lambda,theta);
  plot(theta*180/pi,I,'color',[0 0.93725 1],'linewidth',3)
  
  # plot n=3 Balmer line
  lambda = 656.3*10^-9*ones(size(theta));
  I = intensity(I0,w,d,N,lambda,theta);
  plot(theta*180/pi,I,'color',[1 0 0],'linewidth',3)
  legend('$n_i=5$','$n_i=4$','$n_i=3$')
  xlabel('$\theta$ [degrees]');
  ylabel('$I$')

  # print
  if p
    printtex('Figures/Hydrogen','intensityBalmer','-solid')
  endif
endfunction


==> Code/Induction/circle.m <==
################################################################################
# circle(X0,Y0,R,C)
#
# Plot a circle about the point X0, Y0 with radius R and color C.
#
# -- written by Philip Ilten --
################################################################################
function circle(x0,y0,r,c)
  theta = [0:0.1:2*pi];
  x = r*cos(theta).+x0;
  y = r*sin(theta).+y0;
  fill(x,y,c)
endfunction

==> Code/Induction/dipoleFieldLines.m <==
################################################################################
# dipoleFieldLines(P)
#
# Plot the field lines for a dipole aligned along the y-axis and centered at the
# origin.
#
# -- written by Philip Ilten --
################################################################################
function dipoleFieldLines(p)
  hold off
  plot(0,0,'k')            # initialize the plot
  hold on
  r = 0.01;
  for xi = -r-0.09:0.0025:r+0.09
    yi = sqrt(r-xi^2);
    [x y trm] = fieldLine(xi,yi,0.01,10,10000);
    plot(x,y,'k')
    if strcmp(trm,"max")   # plot the field line if proper termination
      plot(x,-y,'k')
    endif
  endfor
  circle(0,0.15,0.15,'r')  # draw the negative charge
  circle(0,-0.15,0.15,'b') # draw the positive charge
  axis square
  xlim([-5 5])
  ylim([-4 4])
  
  # remove labels
  set(gca,'XTick',[])
  set(gca,'YTick',[])
  text(-0.14,0.15,"$+$")
  text(-0.14,-0.15,"$-$")

  # print the plot
  if p
    printtex('Figures/Induction/','dipoleFieldLines','-solid','-color')
  endif
endfunction

==> Code/Induction/fieldLine.m <==
################################################################################
# [X Y TRM] = fieldLine(XI,YI,STEP,MAX,ITR)
#
# Returns the field line in two vectors, X and Y, for a dipole aligned along
# the y-axis starting at the point XI and YI. The determination of the field
# line is determined in steps of size STEP, and terminates after ITR iterations.
# The maximum distance allowed from the starting point is set by the distance
# MAX. The string TRM is returned indicating the terminating condition for the
# field line.
#
#  "min" - terminated after coming within distance STEP of start
#  "max" - terminated after exceeding distance MAX from start
#  "itr" - terminated after maximum number of iterations
#
# -- written by Philip Ilten -- 
################################################################################
function [x y trm] = fieldLine(xi,yi,step,max,itr)
  i = 1;                 # iteration counter
  min = sqrt(xi^2+yi^2); # calculate minimum value for x and y
  x(i) = xi; y(i) = yi;  # set initial values

  # loop and iteratively determine field lines
  while (sqrt(x(i)^2+y(i)^2) >= min && sqrt(x(i)^2+y(i)^2) <= max
	 && i < itr)
    r = sqrt(fieldX(x(i),y(i))^2+ fieldY(x(i),y(i))^2)/step; # normalize
    x(i+1) = fieldX(x(i),y(i))/r+x(i);
    y(i+1) = fieldY(x(i),y(i))/r+y(i);
    i = i+1;
  endwhile
  if sqrt(x(i)^2+y(i)^2) <= min
    trm = "min";
  elseif sqrt(x(i)^2+y(i)^2) >= max
    trm = "max";
  elseif i >= itr
    trm = "itr";
  endif
endfunction

==> Code/Induction/fieldX.m <==
################################################################################
# FX = fieldX(X,Y)
#
# Returns the X component of the dipole field, FX, at the position (X,Y), for 
# a dipole aligned along the y-axis. The field must be scaled by the proper 
# amplitude depending upon dipole moment, magnetic constant, electric constant,
# etc.
#
# -- written by Philip Ilten --
################################################################################
function fx = fieldX(x,y)
  fx = 3*x.*y./(x.^2+y.^2).^(5/2);
endfunction


==> Code/Induction/fieldY.m <==
################################################################################
# FY = fieldY(X,Y)
#
# Returns the y component of the dipole field, FY, at the position (X,Y), for 
# a dipole aligned along the y-axis. The field must be scaled by the proper 
# amplitude depending upon dipole moment, magnetic constant, electric constant,
# etc.
#
# -- written by Philip Ilten --
################################################################################
function fy = fieldY(x,y)
  fy = (2*y.^2-x.^2)./(x.^2+y.^2).^(5/2);
endfunction

==> Code/Momentum/elasticCollision.m <==
################################################################################
# [VAF VBF] = elasticCollision(MA,MB,VAI,VBI)
#
# Returns the final velocity of cart A, VAF, and cart B, VBF, after a completely
# elastic collision. The masses of the carts are specified in kg by MA and MB
# and the initial velocities in m/s by VAI and VBI.
#
# -- written by Philip Ilten
################################################################################
function [vaf vbf] = elasticCollision(ma,mb,vai,vbi)
  # by conservation of momentum and kinetic energy
  vaf=(ma.*vai+mb.*(2*vbi-vai))./(mb+ma);
  vbf=(mb.*vbi+ma.*(2*vai-vbi))./(mb+ma);
endfunction


==> Code/Momentum/inelasticCollision.m <==
################################################################################
# VF = inelasticCollision(MA,MB,VAI,VBI)
#
# Return the final velocity, VF, of cart A and cart B after a completely
# inelastic collision where cart A and B stick together. The masses of cart A
# and B are specified in kg by MA and MB, while the initial velocities of cart
# A and B are specifed in m/s by VAI and VBI.
#
# -- written by Philip Ilten --
################################################################################
function vf = inelasticCollision(ma,mb,vai,vbi)
  # by conservation of momentum
  vf = (ma.*vai+mb.*vbi)./(ma+mb);
endfunction

==> Code/Momentum/momentum.m <==
cd ../Figures/Momentum

mb  = [0.5:.01:2.0];      # mass of B in kg
ma  = 0.5*ones(size(mb)); # mass of A in kg
vai = 0.5*ones(size(mb)); # initial velocity of A in m/s
vbi = zeros(size(mb));    # initial velocity of B in m/s

function [vaf vbf] = elasticCollision(ma,mb,vai,vbi)
  vaf=(ma.*vai+mb.*(2*vbi-vai))./(mb+ma);
  vbf=(mb.*vbi+ma.*(2*vai-vbi))./(mb+ma);
endfunction

function vf = inelasticCollision(ma,mb,vai,vbi)
  vf = (ma.*vai+mb.*vbi)./(ma+mb);
endfunction

# elastic
hold off
[vaf vbf] = elasticCollision(ma,mb,vai,vbi);
plot(mb,vaf,'linewidth',3)
hold on
plot(mb,vbf,'r','linewidth',3)
title("v^f vs. m_B (elastic)")
xlabel("m_B [kg]")
ylabel("v^f [m/s]")
legend("elastic v_A","elastic v_B")
text(1.6,0,"m_A = 0.5 kg\n\nv_A^i = 0.5 m/s\n\nv_B^i = 0 m/s")


# inelastic
vf = inelasticCollision(ma,mb,vai,vbi);
plot(mb,vf,'g','linewidth',3)
title("v^f vs. m_B (elastic)")
legend("elastic v_A","elastic v_B","inelastic")


# make plots for handout
hold off
plot(mb,vf,'g','linewidth',3)
hold on
plot(mb,vaf,'linewidth',3)
plot(mb,vbf,'r','linewidth',3)
legend("inelastic","elastic $v_A$","elastic $v_B$")
xlabel("$m_B$ [kg]")
ylabel("$v^f$ [m/s]")
title("Final Velocity")
text(1.5,0,"$m_A = 0.5$ kg\n\n\n$v_A^i ~= 0.5$ m/s\n\n\n$v_B^i ~= 0$ m/s")
print("velocity.tex")

# convert to pdf
system("epstopdf velocity.eps");
# fix plot naming
system("sed -i 's/velocity/velocity.pdf/g' velocity.tex");
# remove length setting
com = ["sed -i 's/",'\\setlength{\\unitlength}{0.0500bp}',"//g' velocity.tex"];
system(com);
# scale the figure properly
com = ["sed -i 's/",'\\includegraphics{','/\\includegraphics[width=7200\\unitlength]{',"/g' velocity.tex"];
system(com);

cd ../../Code

==> Code/Momentum/velocity.m <==
################################################################################
# velocity(P)
#
# Plots the final velocity for cart A and B after a completely inelastic
# collision and after a elastic collision to demonstrate the difference between
# the two sets of kinematics. If P is true the plot is printed.
#
# -- written by Philip Ilten --
################################################################################
function velocity(p)
  mb  = [0.5:.01:2.0];      # mass of B in kg
  ma  = 0.5*ones(size(mb)); # mass of A in kg
  vai = 0.5*ones(size(mb)); # initial velocity of A in m/s
  vbi = zeros(size(mb));    # initial velocity of B in m/s
  
  # elastic collision
  [vaf vbf] = elasticCollision(ma,mb,vai,vbi);

  # plot inelastic collision
  vf = inelasticCollision(ma,mb,vai,vbi);

  # make plots for handout
  hold off
  plot(mb,vf,'g','linewidth',3)
  hold on
  plot(mb,vaf,'linewidth',3)
  plot(mb,vbf,'r','linewidth',3)
  legend('inelastic','elastic $v_A$','elastic $v_B$')
  xlabel('$m_B$ [kg]')
  ylabel('$v^f$ [m/s]')
  text(1.5,0,'$m_A = 0.5$ kg');
  text(1.5,-0.07,'$v_A^i ~= 0.5$ m/s');
  text(1.5,-0.14,'$v_B^i ~= 0$ m/s');
  if p
    printtex('Figures/Momentum','velocity')
  endif
endfunction

==> Code/Optics/fresnel.m <==
################################################################################
# fresnel(P)
# fresnel(P,N0,N1)
#
# Plots the ratio of reflected light over incident light for both internal and
# external reflection between two mediums of both perpindicular polarize light
# and parallel polarized light. The parameters N0 and N1 specify the index of
# refractions for the two materials. If N0 > N1 total internal reflection can
# occur. If P is true, the plot is printed.
#
# -- written by Philip Ilten --
################################################################################
function fresnel(p,varargin)
  # external reflection
  n0 = 1;   # first index of refraction
  n1 = 1.5; # second index of refraction
  # user setting of the index of refraction
  if nargin == 3
    n0 = varargin{1};
    n1 = varargin{2};
    if n0 > n1
      [n0 n1] = swap(n0,n1);
    endif
  endif
  t0 = [0:0.0001:pi/2];     # initial angle of incidence (in rad)
  t1 = asin(n0*sin(t0)/n1); # calculate angle after reflection (in rad)
  # ratio of reflected/internal intensities for perpindicular light
  El = sin(t0-t1)./sin(t0+t1); 
  # ratio of reflected/internal intensities for parallel light
  Er = tan(t0-t1)./tan(t0+t1);
  hold off
  plot(t0,El.^2,'b','linewidth',3)
  hold on
  plot(t0,Er.^2,'r','linewidth',3)
  text(0.14,0.83,['$n_0 = ',num2str(n0),', n_1 = ',num2str(n1),'$'])
  legend('perpindicular','parallel','location','west')

  # internal reflection
  [n0 n1] = swap(n0,n1);             # swap the index of refraction
  t0 = [0:0.0001:asin(n1/n0)+0.001]; # initial angle of incidence (in rad)      
  t1 = asin(n0*sin(t0)/n1);          # calculate angle after reflection (in rad)
  # ratio of reflected/internal intensities for perpindicular light
  El = sin(t0-t1)./sin(t0+t1);
  # ratio of reflected/internal intensities for parallel light
  Er = tan(t0-t1)./tan(t0+t1);
  plot(t0,El.^2,'b','linewidth',3)
  plot(t0,Er.^2,'r','linewidth',3)
  ylim([0 1])
  xlim([0 pi/2])
  text(0.93,0.83,['$n_0 = ',num2str(n0),', n_1 = ',num2str(n1),'$'])
  xlabel('$\theta_i$ [rad]')
  ylabel('$I_r/I_i$ [\%]')

  # print plot
  if p
    printtex('Figures/Optics','fresnel','-solid')
  endif
endfunction

==> Code/Pendulum/minimumLength.m <==
################################################################################
# X = minimumLength(L)
#
# For a pendulum rod (see function periodCompound) of length L in meters, find
# the distance X, between pivot and center of mass which returns the smallest
# period T, assuming the small angle approximation.
#
# -- written by Philip Ilten --
################################################################################
function l = minimumLength(L)
  l = L/sqrt(12);
endfunction

==> Code/Pendulum/minimumPeriod.m <==
################################################################################
# T = minimumPeriod(L)
#
# Return the minimum period T in seconds for a rod compound pendulum (see
# function periodCompound) for a length L in meters of the rod. The small angle
# approximation is used.
#
# -- written by Philip Ilten --
################################################################################
function T = minimumPeriod(L)
  T = sqrt(8)*pi*sqrt(L/(9.81*sqrt(12)));
endfunction

==> Code/Pendulum/pendulum.m <==
################################################################################
# T = minimumPeriod(L)
#
# Return the minimum period T in seconds for a rod compound pendulum (see
# function periodCompound) for a length L in meters of the rod. The small angle
# approximation is used.
#
# -- written by Philip Ilten --
################################################################################
function T = minimumPeriod(L)
  T = sqrt(8)*pi*sqrt(L/(9.81*sqrt(12)));
endfunction

==> Code/Pendulum/periodCompare.m <==
################################################################################
# periodCompare(p)
#
# Plots the period of a simple pendulum with respect to pendulum length, and
# the period of a rod compound pendulum using the small angle approximation.
# Notice the asymptotic approach of the rod pendulum to the simple pendulum
# period. If P is true, the plot is printed.
#
# -- written by Philip Ilten --
################################################################################
function periodCompare(p)
  l = [0:.01:1]; # pendulum length in meters
  L = 1.2;       # rod length in meters

  # simple pendulum
  hold off
  plot(l,periodSimple(l),'linewidth',3)

  # compound pendulum
  hold on
  plot(l,periodCompound(l,L),'r','linewidth',3)
  xlabel('$\ell$ [m]')
  ylabel('$T$ [s]')
  legend('simple pendulum','rod pendulum')

  # print the plot
  if p
    printtex('Figures/Pendulum','periodCompare')
  endif
endfunction

==> Code/Pendulum/periodCompound.m <==
################################################################################
# T = periodCompound(X,L)
#
# Return the period, T, in seconds for a compound pendulum, where the pendulum
# is approximated by a rod. The period is dependent upon the distance from the
# pendulum pivot to the center of mass, X, and the length of the pendulum rod,
# L, (both in meters). The small approximation has been made, so the period is
# is valid only for small oscillations.
#
# -- written by Philip Ilten --
############################################################################### 
function T = periodCompound(l,L)
  T = 2*pi*sqrt(l/9.81).*sqrt(1.+L.^2./(12*l.^2));
endfunction

==> Code/Pendulum/periodCorrect.m <==
################################################################################
# T = periodCorrect(P)
# T = periodCorrect(P,L,THETA,N)
#
# Returns the period, T, in seconds, for simple pendulum but without making the
# small angle approximation. The period depends upon the length of the pendulum,
# L, and the angle at which the pendulum is released, THETA. The period is
# determined through a summation of terms, which is carried out up to the
# scalar N. If P is true the period is plotted against THETA and printed.
#
# -- written by Philip Ilten --
################################################################################
function T = periodCorrect(p,varargin)
  l = 9.81/(4*pi^2);     # length of rod in meters
  theta = [0:0.01:pi/2]; # theta in radians
  n = 85;                # number of steps
  if nargin == 4
    l = varargin{1};
    theta = varargin{2};
    n = varargin{3};
  endif
  n = [0:n];
  num = factorial(2*n);
  den = 2.^(2*n).*factorial(n).^2;
  pro = (ones(length(n),1)*sin(theta/2)).^(2*n'*ones(1,length(theta)));
  cor = sum((num./den)'*ones(1,length(theta)).*pro);
  T = periodSimple(l).*cor;
  if p
    hold off
    plot(theta/pi*180,T,'linewidth',3)
    xlabel('$\theta^0$ [degrees]')
    ylabel('$T$ [s]')
    printtex('Figures/Pendulum','periodCorrect');
  endif
endfunction


==> Code/Pendulum/periodSimple.m <==
################################################################################
# T = periodSimple(L)
#
# Returns the period, T, in seconds of a simple pendulum where the small angle
# approximation has been used to determine the period. The period is dependent
# only upon L given by the length of the pendulum arm (given in meters).
#
# -- written by Philip Ilten --
################################################################################
function T = periodSimple(l)
  T = 2*pi*sqrt(l/9.81);
endfunction

==> Code/Planck/blackbody.m <==
################################################################################
# blackbody(P)
# blackbody(P,T)
#
# Plot the blackbody radiation intensity distribution with respect to frequency
# for a blackbody temperature of T (in Kelvin) if specified or a default
# temperature of 310 Kelvin. If P is true the plot is printed.
#
# -- written by Philip Ilten --
################################################################################
function blackbody(p,varargin)
  T = 310; # set the temperature in Kelvin
  # set user input if available
  if nargin == 2
    T = varargin{1}
  endif
  f = [0:0.01:5]*10^13; # frequency in Hertz
  # make the plot
  hold off
  plot(f*10^-13,planckF(f,T)*10^12,'linewidth',3);
  hold on
  plot(f*10^-13,weinF(f,T)*10^12,'r','linewidth',3);
  plot(f*10^-13,jeansF(f,T)*10^12,'g','linewidth',3);
  ylim([0 1.3*max(planckF(f,T)*10^12)])
  text(3,5,['$T=',num2str(T),'$ K'])
  xlabel('$f$ [THz]')
  ylabel('$I(f,T)$ [pJ/m$^2$]')
  legend('Planck (Equation R1)','Wein (Equation R2)','Jeans (Equation R3)')
  if p
    printtex('Figures/Planck','blackbody')
    fixlabel('Figures/Planck','blackbody','R1','\\ref{equ:planck:planck}')
    fixlabel('Figures/Planck','blackbody','R2','\\ref{equ:planck:wein}')
    fixlabel('Figures/Planck','blackbody','R3','\\ref{equ:planck:jeans}')
  endif
endfunction

==> Code/Planck/jeansF.m <==
################################################################################
# I = jeansF(F,T)
#
# Compute the intensity, I, in J/m^2 for blackbody radiation at frequency F,
# in Hertz, and temperature T, in Kelvin using the classical Jeans equation.
# 
#  I(F,T) = 2*F^2*k*T/c^2
#
# Here, k, is the Boltzmann constant and c is the speed of light.
#
# -- written by Philip Ilten --
################################################################################
function I = jeansF(f,T)
  k = 1.38*10^-23;  # Boltzmann constant
  c = 3.0*10^8;     # speed of light
  I = 2*f.^2*k*T/c^2;
endfunction

==> Code/Planck/jeansL.m <==
################################################################################
# I = jeansL(L,T)
#
# Calculates the blackbody radiation intensity spectrum using the Jeans equation
# for a given wavelength in meters, L, and temperature in Kelvin, T. See
# the function jeansF for more details.
#
# -- written by Philip Ilten --
################################################################################
function I = jeansL(l,T)
  k = 1.38*10^-23; # Boltzmann constant
  c = 3.0*10^8;    # speed of light
  I = 2*c*k*T/l.^4;
endfunction


==> Code/Planck/planck.m <==
################################################################################
# I = jeansF(F,T)
#
# Compute the intensity, I, in J/m^2 for blackbody radiation at frequency F,
# in Hertz, and temperature T, in Kelvin using the classical Jeans equation.
# 
#  I(F,T) = 2*F^2*k*T/c^2
#
# Here, k, is the Boltzmann constant and c is the speed of light.
#
# -- written by Philip Ilten --
################################################################################
function I = jeansF(f,T)
  k = 1.38*10^-23;
  c = 3.0*10^8;
  h = 6.626*10^-34;
  I = 2*f.^2*k*T/c^2;
endfunction

==> Code/Planck/planckF.m <==
################################################################################
# I = planckF(F,T)
#
# Compute the intensity, I, in J/m^2 for radiation from a blackbody with
# frequency, F, in Hertz, and temperature, T, in Kelvin. The intensity is
# calculated using the Planck formula,
#
#                2hF^3
#  I(F,T) = ----------------
#           c^2(e^(hF/kT)-1)
#
# where h is Planck's constant, k is the Boltzmann constant, and c is the speed
# of light.
#
# -- written by Philip Ilten --
################################################################################
function I = planckF(f,T)
  k = 1.38*10^-23;  # Boltzmann constant
  c = 3.0*10^8;     # speed of light
  h = 6.626*10^-34; # Planck's constant
  I = 2*h*f.^3./(c^2*(exp(h*f/(k*T))-1));
endfunction


==> Code/Planck/planckL.m <==
################################################################################
# I = planckL(L,T)
#
# Calculates the blackbody radiation intensity spectrum using the Planck
# equation for a given wavelength in meters, L, and temperature in Kelvin, T.
# See the function planckF for more details.
#
# -- written by Philip Ilten --
################################################################################
function I = planckL(l,T)
  k = 1.38*10^-23;  # Boltzmann constant
  c = 3.0*10^8;     # speed of light
  h = 6.626*10^-34; # Planck's constant
  I = 2*h*c^2./l.^5./(exp(h*c./(l*k*T)).-1);
endfunction


==> Code/Planck/sun.m <==
################################################################################
# sun(P)
#
# Plot ASTMG173 blackbody data for the sun.
#
# -- written by Philip Ilten --
################################################################################
function sun(p)
  data = 1;
  # load data if at book folder structure root
  if strfind(path,'Code/Planck')
    data = load('Figures/Planck/ASTMG173.data');
  # load data if in Planck code folder
  else
    data = load('../../Figures/Planck/ASTMG173.data');
  endif
  size(data)
  hold off
  plot(data(:,1),data(:,2),'b')
  hold on
  plot(data(:,1),data(:,3),'r')
  plot(data(:,1),data(:,4),'g')
endfunction

==> Code/Planck/weinF.m <==
################################################################################
# I = weinF(F,T)
#
# Compute the intensity, I, in J/m^2 for radiation from a blackbody with
# frequency, F, in Hertz, and temperature, T, in Kelvin. The intensity is
# calculated using the Wein formula,
#
#           2hF^3
#  I(F,T) = -----e^(-hF/kT)
#            c^2
#
# where h is Planck's constant, k is the Boltzmann constant, and c is the speed
# of light.
#
# -- written by Philip Ilten --
################################################################################
function I = weinF(f,T)
  k = 1.38*10^-23;  # Boltzmann constant
  c = 3.0*10^8;     # speed of light
  h = 6.626*10^-34; # Planck's constant
  I = 2*h*f.^3/c^2.*exp(-h*f/(k*T));
endfunction


==> Code/Planck/weinL.m <==
################################################################################
# I = weinL(L,T)
#
# Calculates the blackbody radiation intensity spectrum using the Wein equation
# for a given wavelength in meters, L, and temperature in Kelvin, T. See
# the function weinF for more details.
#
# -- written by Philip Ilten --
################################################################################
function I = weinL(l,T)
  k = 1.38*10^-23;  # Boltzmann constant
  c = 3.0*10^8;     # speed of light
  h = 6.626*10^-34; # Planck's constant
  I = 2*h*c^2./l.^5.*exp(h*c./(l*k*T));
endfunction


==> Code/Plots/example.m <==
################################################################################
# example(P)
#
# Plot an example of what a good plot should look like. In this plot the
# velocity of an electron bending through a magnetic field is plotted with
# experimental data and uncertainty. The theoretical predictions from relativity
# and classical theory are plotted, along with a linear fit to the data. Proper
# labels and titles are included. All experimental data is from an actual
# experiment. If P is true the plot is printed.
#
# -- written by Philip Ilten
################################################################################
function example(p)
  # set magnetic field vectors for theory and experiment
  claBFIELD    = 0:.1:82;  # classical
  relBFIELD    = 0:.1:140; # relativistic
  expBFIELD    = 80:5:120; # experimental

  # experimental beta and uncertainty
  expBETA    = [0.7002 0.7135 0.7194 0.7477 0.7678 0.7907 0.8086 0.8204 0.8133];
  expBETAsig = [0.0267 0.0247 0.0230 0.0192 0.0141 0.0077 0.0182 0.0233 0.0189];

  # set the degrees of freedom
  nu = length(expBETA)-3;

  # calculate beta from theory
  claBETA = (20.3*claBFIELD*4.8*10^(-10))/(8.18*10^(-7));
  relBETA = (1)./sqrt(1.+((8.18*10^(-7))./(relBFIELD*4.8*10^(-10)*20.3)).^2);

  # convert to linear relation of \beta\times\gamma
  expGAMMA = 1./sqrt(1.-expBETA.^2);
  claGAMMA = 1./sqrt(1.-claBETA.^2);
  relGAMMA = 1./sqrt(1.-relBETA.^2);

  # handle uncertainty propagation
  expBG     = expBETA.*expGAMMA;
  expBGsig  = (1.-expBETA.^2).^(-3/2).*expBETAsig;

  # fit the data
  [fitPAR,fitPARsig,chi2,fitBG] = fitlin(expBFIELD,expBETA.*expGAMMA,expBGsig);

  # make the plot
  hold off
  plot(claBFIELD,claBETA.*claGAMMA,'b','linewidth',3)
  hold on
  plot(relBFIELD,relBETA.*relGAMMA,'g','linewidth',3)
  plot(0:.1:140,fitPAR(2)*[0:.1:140].+fitPAR(1),'r','linewidth',3)
  errorbar(expBFIELD,expBG,expBGsig)
  xlim([60 140])
  ylim([0.6 2.5])
  ylabel('$\beta \gamma$ [unitless]')
  xlabel('$B$ [Gauss]')
  title('Velocity of an Electron in a Magnetic Field')
  text(110,0.9,['$\chi^2_\nu = ' num2str(chi2/nu,3) '$'])
  legend('classical','relativistic','fit','data')
  
  # print the plot
  if p
    printtex('Figures/Plots','example','-solid')
  endif
endfunction


==> Code/Plots/fitlin.m <==
################################################################################
# [A,AERR,CHISQ,YFIT] = fitlin(X,Y,SIG)
#
# Fit a set of data points, X and Y, with a linear curve. The data points must
# have an associated uncertainty in Y given by SIG. The value A gives the
# coefficients to the fit, while AERR is the uncertainty on the coefficients,
# CHISQ is the chi-squared of the fit, and YFIT is the actual fit. The method
# used is taken from Bevington and Robinson, Chapter 6, page 114.
#
# -- written by Philip Ilten --
################################################################################
function [a,aerr,chisq,yfit] = fitlin(x,y,sig)
  term1=sum(1./sig.^2);
  term2=sum(x.^2./sig.^2);
  term3=sum(y./sig.^2);
  term4=sum(x.*y./sig.^2);
  term5=sum(x./sig.^2);
  
  delta=term1*term2-term5^2;
  a(1)=(term2*term3-term5*term4)/delta;
  a(2)=(term1*term4-term5*term3)/delta;
  
  aerr(1)=sqrt(term2/delta);
  aerr(2)=sqrt(term1/delta);
  
  yfit = a(1) + a(2)*x;
  
  chisq = sum(((y-a(1)-a(2)*x)./sig).^2);
endfunction


==> Code/Plots/linChi2.m <==
################################################################################
# CHI2 = linChi2(X,Y,SIG,A)
#
# Calculate the chi-squared for (x,y) data points given by the vectors X and Y.
# Each data point must have an associated uncertainty (in y) of SIG. The data
# must be fitted to a linear curve, where the intercept is given by A(1) and the
# slope is given by A(2).
#
# -- written by Philip Ilten --
################################################################################
function chi2 = linChi2(x,y,sig,a)
  yfit = a(1)+a(2)*x;
  chi2 = sum((y-yfit).^2./sig.^2)/(length(x)-3);
endfunction


==> Code/Plots/minimize.m <==
################################################################################
# minimize(P)
#
# Take the data from the example plot (see function example) and plot the
# surface representing the reduced chi-squared about the best fit parameters,
# slope and intercept.
#
# -- written by Philip Ilten --
################################################################################
function minimize(p)
  # set magnetic field vectors for experiment
  expBFIELD    = 80:5:120;

  # experimental beta and uncertainty
  expBETA    = [0.7002 0.7135 0.7194 0.7477 0.7678 0.7907 0.8086 0.8204 0.8133];
  expBETAsig = [0.0267 0.0247 0.0230 0.0192 0.0141 0.0077 0.0182 0.0233 0.0189];

  # set the degrees of freedom
  nu = length(expBETA)-3;

  # convert to linear relation of \beta\times\gamma
  expGAMMA = 1./sqrt(1.-expBETA.^2);

  # handle uncertainty propagation
  expBG     = expBETA.*expGAMMA;
  expBGsig  = (1.-expBETA.^2).^(-3/2).*expBETAsig;

  # fit the data
  [fitPAR,fitPARsig,chi2,fitBG] = fitlin(expBFIELD,expBETA.*expGAMMA,expBGsig);

  m = [fitPAR(2)-0.01:0.001:fitPAR(2)+0.01];   # create range for slope
  b = [fitPAR(1)-0.05:0.0005:fitPAR(1)+0.05];  # create range for intercept

  M = m'*ones(1,length(b)); # create mesh of slope values
  B = ones(length(m),1)*b;  # create mesh of intercept values
  chi2nu = zeros(size(M));  # initialize mesh of reduced chi-squared values

  # fill mesh of reduced chi-squared values
  for i = 1:length(expBG)
    residual = expBG(i)*ones(size(M))-(M*expBFIELD(i)+B);
    chi2nu = chi2nu+(residual/expBGsig(i)).^2/nu;
  endfor

  # plot chi-squared mesh
  hold off
  surf(b,m,chi2nu);
  hold on

  # draw in minimum
  plot3([max(b)-0.0001 fitPAR(1)],[fitPAR(2) fitPAR(2)],[0.11 0.11],'Linewidth',3,'k')
  plot3([fitPAR(1) fitPAR(1)],[min(m)+0.0001 fitPAR(2)],[0.11 0.11],'Linewidth',3,'k')
  plot3([fitPAR(1) fitPAR(1)],[fitPAR(2) fitPAR(2)],[0.11 chi2/nu],'Linewidth',3,'Color',[0.5 0.5 0.5])

  # fix up axis and make pretty
  axis([min(b) max(b) min(m) max(m) 0.1 500])
  shading interp
  view(49,29)
  set(gca,'XTick',[-0.12:0.02:0.04])
  set(gca,'YTick',[0.005:0.005:0.02])
  set(gca,'YTickLabel',["$SPC0.005$"; "$SPC0.01$"; "$SPC0.015$"; "$SPC0.02$"]);
  set(gca,'ZScale','log');
  xlabel("$b$")
  ylabel("$m$")
  zlabel('$\chi_\nu^2$')

  # print the plot
  if p
    printtex('Figures/Plots','minimize','-solid','-color')
    fixlabel('Figures/Plots','minimize','SPC','~~~~~~~~~~~~')
  endif
endfunction

==> Code/Resistance/battery.m <==
################################################################################
# battery(P)
#
# Plot the voltage versus time for an Energizer NH15-2500 recharcheable AA
# battery. The data is taken from the Energizer product sheet, available at the
# following URL.
#
#  http://data.energizer.com/PDFs/nh15-2500.pdf
# 
# If P is true the plot is printed.
#
# -- written by Philip Ilten --
################################################################################
function battery(p)
  # pull data
  mA5000 = 1; mA2500 = 1; mA12500 = 1;
  # load data if at book folder structure root
  if strfind(path,'Code/Resistance')
    mA5000 = load('Figures/Resistance/energizer5000.data');
    mA2500 = load('Figures/Resistance/energizer2500.data');
    mA1250 = load('Figures/Resistance/energizer1250.data');
  # load data if in Resistance code folder
  else
    mA5000 = load('../../Figures/Resistance/energizer5000.data');
    mA2500 = load('../../Figures/Resistance/energizer2500.data');
    mA1250 = load('../../Figures/Resistance/energizer1250.data');
  endif
  I = [5000 2500 1250];

  # make the plot
  hold off
  plot(mA1250(:,1),mA1250(:,2),'linewidth',3,'r')
  hold on
  plot(mA2500(:,1),mA2500(:,2),'linewidth',3,'b')
  plot(mA5000(:,1),mA5000(:,2),'linewidth',3,'g')
  xlabel('$t$ [h]')
  ylabel('$V$ [V]')
  legend('$I = 1250$ mA','$I = 2500$ mA','$I = 5000$ mA')
  
  # print plot
  if p
    printtex('Figures/Resistance','battery','-solid')
  endif
endfunction

==> Code/Uncertainty/clt.m <==
################################################################################
# clt(P)
# clt(P,D,TRIALS)
#
# Demonstrates the central limit theorem by plotting a uniform distribution,
# then plotting two uniform distributions added together, and continuing
# until six uniform distributions have been added together. For each step, the
# equavilent normal curve the distribution is approaching is plotted. If P is 
# true the plot is printed. If D is true, the plotting process is paused in 
# between each step. The variable TRIALS specifies the number of random values
# to pick, with a default of 2000.
#
# -- written by Philip Ilten --
################################################################################
function clt(p,varargin)
  trials = 2000; # number of random numbers to pick
  d = 0;         # do not pause in between histograms
  # check for user input
  if nargin == 3
    d = varargin{1};
    trials = varargin{2};
  endif
  label  = ['$N_r' '+N_o' '+N_y' '+N_g' '+N_b' '+N_p']; # plots labels

  # generate the initial distribution
  val = [0:10];               # allowed distribution values
  prob = 0.1*ones(size(val)); # probability per allowed value
  x = discrete_rnd(trials,val,prob); # generate the initial distribution

  # loop over adding uniform distributions
  for i = 1:6
    hold off
    subplot(2,3,i)
    # make the histogram
    hist(x,i*[0:10])
    hold on
    # make the equivalent normal curve
    nx = [-5:0.1:i*11];
    ny = i*trials*normal_pdf(nx,5*i,10*i);
    plot(nx,ny,'k','linewidth',3);
    # format the plot
    xlim([-i/2,i*10+i/2])
    ylim([0,trials/4+trials/20])
    xlabel([label(1:4*i) '$' ])
    text((i*10)/10,550,['$\mu = ' num2str(mean(x),2) '$'])
    text((i*10)*6/10,550,['$\sigma^2 = ' num2str(var(x),2) '$'])
    # update the distribution
    x = x+discrete_rnd(trials,val,prob);
    # pause if used as demonstration
    if d
      pause
    endif
  endfor

  # print the plot
  if p
    printtex('Figures/Uncertainty','clt','-solid')
  endif
endfunction

==> Code/Uncertainty/normal.m <==
################################################################################
# normal(P)
#
# Plot a normal distribution with a standard deviation of 1 and a mean of 0. The
# area under the PDF for one, two, three, and four standard deviations is
# plotted and calculated.
#
# -- written by Philip Ilten --
################################################################################
function normal(p)

  sigma = 1; # standard deviation
  mu = 0;    # mean
  # calculate and plot four standard deviations
  xf = [-4:.01:4];
  yf = normal_pdf([-4:0.01:4],mu,sigma);
  xf = [-4 xf 4];
  yf = [0 yf 0];
  area = trapz(xf,yf);
  hold off
  fill(xf,yf,'r')
  hold on
  # calculate and plot three standard deviations
  xf = [-3:.01:3];
  yf = normal_pdf([-3:0.01:3],mu,sigma);
  xf = [-3 xf 3];
  yf = [0 yf 0];
  area = [area trapz(xf,yf)];
  fill(xf,yf,'m')
  # calculate and plot two standard deviations
  xf = [-2:.01:2];
  yf = normal_pdf([-2:0.01:2],mu,sigma);
  xf = [-2 xf 2];
  yf = [0 yf 0];
  area = [area trapz(xf,yf)];
  fill(xf,yf,'b')
  # calculate and plot one standard deviation
  xf = [-1:.01:1];
  yf = normal_pdf([-1:0.01:1],mu,sigma);
  xf = [-1 xf 1];
  yf = [0 yf 0];
  area = [area trapz(xf,yf)];
  fill(xf,yf,'c')
  # calculate and plot normal envelope
  x = [-4:0.01:4];
  y = normal_pdf(x,mu,sigma);
  plot(x,y,'linewidth',3,'k')

  # convert decimal to percentage
  area = area*100;

  # set axis labels and legend
  set(gca,'XTick',[-4:4])
  set(gca,'XTickLabel',['$MU-4SIGMA$'; '$MU-3SIGMA$'; '$MU-2SIGMA$'; '$MU-SIGMA$'; '$MU$'; '$MU+SIGMA$'; '$MU+2SIGMA$'; '$MU+3SIGMA$'; '$MU+4SIGMA$'])
  xlabel('$x$')
  set(gca,'YTick',[0:0.1:0.4])
  set(gca,'YTickLabel',['0'; '$YT1$'; '$YT2$'; '$YT3$'; '$YT4$'])
  ylabel('$PDF(x)$')
  legend([num2str(area(1),3) "PC"],[num2str(area(2),3) "PC"],[num2str(area(3),3) "PC"],[num2str(area(4),3) "PC"])

  # print the plot
  if p
    printtex('Figures/Uncertainty','normal','-solid')
    fixlabel('Figures/Uncertainty','normal','PC','\\%')
    fixlabel('Figures/Uncertainty','normal','MU','\\mu')
    fixlabel('Figures/Uncertainty','normal','SIGMA','\\sigma')
    fixlabel('Figures/Uncertainty','normal','YT1','\\frac{1}{4\\sqrt{2\\pi\\sigma^2}}')
    fixlabel('Figures/Uncertainty','normal','YT2','\\frac{1}{2\\sqrt{2\\pi\\sigma^2}}')
    fixlabel('Figures/Uncertainty','normal','YT3','\\frac{3}{4\\sqrt{2\\pi\\sigma^2}}')
    fixlabel('Figures/Uncertainty','normal','YT4','\\frac{1}{\\sqrt{2\\pi\\sigma^2}}')
  endif
endfunction

==> Code/fixlabel.m <==
################################################################################
# fixlabel(PATH,NAME,DUMMY,TEX)
#
# Replaces the string DUMMY in the file NAME.tex within directory PATH with the
# LaTeX string TEX. This function is necessary because Octave does not recognize
# certain LaTeX strings. For example if the x-axis is given the label,
#
#   $\frac{1}{2}$
#
# when using the printtex command the label will be rendered in LaTeX as
# "frac12" because the "\frac" command is not recognized by Octave. This
# function allows a dummy x-axis lable such as "FRAC" to be replaced with the
# proper LaTeX string.
#
#  fixlabel(PATH,NAME,"FRAC",'\\frac{1}{2}')
#
# Notice that the use of single quotes is necesary so that the backslash
# character can be escaped.
#
# -- written by Philip Ilten
################################################################################
function fixlabel(path,name,dummy,tex)
  oldpath = pwd; # save current path
  cd(path);      # change to the new path

  # switch out the dummy text
  system(["sed -i 's/",dummy,"/",tex,"/g' ",name,".tex"]);

  # return to original directory
  cd(oldpath);
endfunction

==> Code/printtex.m <==
################################################################################
# printtex(PATH,NAME,...)
# 
# Print the current plot to the LaTeX file NAME.tex with the directory PATH.
# Any additional arguments given after NAME are passed to the Octave function 
# 'print'. Printing the plot creates the files NAME.tex, NAME.eps, and NAME.pdf
# in the directory given by PATH. The '\setlength' command is removed from
# NAME.tex so that the user can adjust the plot size with the command,
#
#  \setlength{\unitlength}{SIZE}
#
# in LaTeX. For a plot scaled to 10 cm SIZE must be set to 0.00013*(10 cm).
#
# -- written by Philip Ilten --
################################################################################
function printtex(path,name,varargin)
  oldpath = pwd; # save current path
  cd(path);      # change to the new path
  print(varargin{:},strcat(name,".tex"))   # print the plot
  system(strcat("epstopdf ",name,".eps")); # convert the eps to pdf

  # change the name of the plot to include the pdf postfix
  system(strcat("sed -i 's/",name,"/",name,".pdf/g' ",name,".tex"));

  # remove the length command so use can define length
  com=["sed -i 's/",'\\setlength{\\unitlength}{0.0500bp}',"//g' ",name,".tex"];
  system(com);

  # set the proper width for the plot
  com = ["sed -i 's/",'\\includegraphics{','/\\includegraphics[width=7200\\unitlength]{',"/g' ",name,".tex"];
  system(com);

  # remove white text
  com = ["sed -i 's/",'\\color{white}',"//g' ",name,".tex"];
  system(com);

  # return to original directory
  cd(oldpath);
endfunction

==> build.sh <==
TEX="pdflatex -shell-escape"    # define latex compiler
IDX="makeindex"                 # define index compiler

TARGET=$1                       # set the target name
export TEXINPUTS=.:$PWD/Latex/: # include the Latex source directory

################################################################################
# tag the created pdf
################################################################################
tagpdf()
{
    TITLE="The Hitchhiker's Guide to First Year Physics Labs at UCD" # title
    AUTHOR="Philip Ilten"                                            # author
    SUBJECT="Physics"                                                # subject
    echo "\pdfinfo{"      >  make.tex       
    echo "/Title   ($TITLE$1)"  >> make.tex         
    echo "/Author  ($AUTHOR)"  >> make.tex
    echo "/Subject ($SUBJECT)}" >> make.tex
}

################################################################################
# recursively remove along <path> all matches to <file>
################################################################################
rmrecursive()
{
    FILES=`find $1 -name $2`
    for FILE in $FILES; do
	if [[ ! "$FILE" =~ ".pdf" ]]; then
	    if [[ ! "$FILE" =~ "Title/" ]]; then
		rm -r $FILE
	    fi
	fi
    done
}

################################################################################
# build the book
################################################################################
book()
{
    echo "building the book"
    tagpdf
    echo "\input{Latex/book.tex}" >> make.tex
    $TEX make.tex
    $IDX terms.idx
    $TEX make.tex
    mv make.pdf Pdf/book.pdf
}

################################################################################
# build the book for Lulu
################################################################################
lulu()
{
    echo "building the book for lulu"
    tagpdf
    echo "\input{Latex/lulu.tex}" >> make.tex
    $TEX make.tex
    $IDX terms.idx
    $TEX make.tex
    mv make.pdf Pdf/lulu.pdf
}

################################################################################
# build the book for the arXiv
################################################################################
arxiv()
{
    echo "building the book for the arxiv"
    book
    if [ -d Arxiv ]; then
	rm -r Arxiv
    fi
    package Arxiv
    cd Arxiv
    mv Latex/* ./
    rmdir Latex
    rm -r lulu.tex book.tex Pdf
    cp ../terms.idl ./
    FILES=`find Figures -name '*.tex'`
    for FILE in $FILES; do
	TEX=`echo $FILE | sed "s/.tex// g" -`
	mv $TEX.tex ${TEX}Label.tex
    done
    cd ../
    tar -czvf arxiv.tgz Arxiv/
}

################################################################################
# build an individual chapter
################################################################################
chapter()
{
    TARGET=$1
    echo "building chapter $TARGET"
    tagpdf " - $TARGET"
    echo "\includeonly{$TARGET}" > make.tex
    echo "\input{Latex/book.tex}" >> make.tex
    $TEX make.tex
    mv make.pdf Pdf/$TARGET.pdf
}

################################################################################
# build all the chapters
################################################################################
chapters()
{
    echo "building the chapters"
    FILES=`ls Latex`
    for FILE in $FILES; do
	if [[ "$FILE" == *.tex ]]; then
	    CHAPTER=`echo $FILE | sed "s/.tex// g" -`
	    chapter $CHAPTER
	fi
    done
}

################################################################################
# build a package to distribute
################################################################################
package()
{
    echo "building the  package"
    FILES=`ls`
    mkdir $1
    for FILE in $FILES; do
	cp -r $FILE $1
    done
    cd $1
    # clean the top directory
    cleantop
    # clean the Figures directories
    rmrecursive Figures "*.eps"
    rmrecursive Figures "*.1"
    rmrecursive Figures "*.t1"
    # remove all emacs temporary saves
    rmrecursive ./ "*~"
    # remove all CVS directories
    rmrecursive ./ CVS
    cd ../
}

################################################################################
# clean just the top directory
################################################################################
cleantop()
{
    echo "cleaning the top distribution"
    # clean the top directory
    FILES="Book Arxiv *.aux make.* terms.* book.tgz arxiv.tgz"
    for FILE in $FILES; do
	if [ -e $FILE ]; then
	    rm -r $FILE
	fi
    done
}

################################################################################
# remove all generated files
################################################################################
clean()
{
    echo "cleaning the distribution"
    # clean the top directory
    rm *.aux make.* terms.* book.tgz
    # clean the Pdf directory
    rm Pdf/*.pdf
    # clean the Figures directories
    rmrecursive Figures *.pdf
    rmrecursive Figures *.eps
    rmrecursive Figures *.tex
    rmrecursive Figures *.1
    rmrecursive Figures *.log
    rmrecursive Figures *.mp
    rmrecursive Figures *.t1
    # remove all emacs temporary saves
    rm -rf *~
}

################################################################################
# run the appropriate function for the requested option
################################################################################
if [ "$TARGET" == "book" ]; then
    book
elif [ "$TARGET" == "lulu" ]; then
    lulu
elif [ "$TARGET" == "arxiv" ]; then
    arxiv
elif [ "$TARGET" == "chapters" ]; then
    chapters
elif [ "$TARGET" == "package" ]; then
    package Book
    # create the archive
    tar -czvf book.tgz Book
    rm -rf Book
elif [ "$TARGET" == "cleantop" ]; then
    cleantop
elif [ "$TARGET" == "clean" ]; then
    clean
elif [ -f Latex/$TARGET.tex ]; then
    chapter $TARGET
fi
